The Singularity Has a Distribution: Exact Timing Laws and Detection Limits for a Stochastic Intelligence Explosion

Automating AI research creates a positive feedback loop between software capability and research effort. We study a stochastic realisation of this loop in which independent, positive, multiplicative improvements arrive at a rate proportional to a power of current capability. Within this model, randomness leaves the deterministic explosion threshold unchanged but replaces the blow-up date by an explicit distribution. For equal-sized improvements the explosion time is a geometrically weighted sum of independent exponentials; its $q$-series representation gives its transforms, moments and tail behaviour, including a two-term small-time asymptotic. For Lomax-distributed improvement sizes the explosion time is exactly Gamma distributed. Self-similarity implies that, with parameters known, the relative uncertainty about the remaining time does not vanish as explosion approaches. We formulate a fixed-sample test between constant and geometrically increasing idea-arrival rates. If the baseline rate and the alternative log-rate increment $\ell$ are known, the minimum sample size at error level $\alpha$ is asymptotic to $(12z_\alpha^2)^{1/3}\ell^{-2/3}$, where $z_\alpha$ is the upper-$\alpha$ standard normal quantile. Uncertainty about the growth exponent near its critical value produces a $1/t$ tail with an explicit constant, and hence an infinite conditional mean waiting time, although explosion is certain given a positive exponent. Separate extensions show that a fixed deployment delay prevents explosion in the specified delayed-feedback models, that power-law diversion of effort shifts the growth threshold, and that in a deterministic oversight race a fixed allocation share does not change the asymptotic regime, except at a critical equality of exponents. Numerical illustrations, which are not empirical forecasts, show how timing and detectability depend on the granularity of improvements.

==> anc/README.txt <==
Ancillary files for 'The Singularity Has a Distribution'.

code/timing.py           exact numerics (q-series law, quantiles, exact fixed-sample errors)
code/make_numbers.py     computes every number in the paper -> generated/numbers.tex (LaTeX macros)
code/run_checks.py       regression, precision-doubling and Monte Carlo checks -> generated/checks_report.txt
code/check_small_time.py high-precision small-time check (Theorem 3.4(v)) -> generated/small_time.json
code/make_figures.py     Figures 2-6 (PGF backend, LaTeX fonts)
code/make_hero.py, code/make_hero_labels.py   Figure 1

Run from the code/ directory: make_numbers.py, run_checks.py, check_small_time.py,
make_figures.py --recompute, make_hero.py, make_hero_labels.py.
Requirements: Python 3 with numpy, scipy, mpmath, matplotlib, pillow; a LaTeX distribution.
Outputs are written to ../generated and ../figs relative to code/.


==> anc/code/check_small_time.py <==
"""Small-time behaviour of zbar at q = 1/2 (Theorem 3.4(v) and Borovkov-Ruzankin 2008, Thm 1.1).

Evaluates log P(zbar <= t) from the exact alternating series at very high precision and
compares it with the three-term expansion  -L^2/(2l) - L log L / l - (l - 2 log l - 2) L/(2l).
Usage: python check_small_time.py   (slow: the last point needs about 18000 digits)
"""
import json
import os

import mpmath as mp

q = mp.mpf("0.5")
ell = mp.log(2)
out = []
for e, dps in [(8, 600), (16, 1500), (32, 5000), (64, 18000)]:
    mp.mp.dps = dps
    t = mp.mpf(10) ** (-e)
    K = int(e * 3.33) + 60
    s = mp.mpf(0)
    for k in range(K):
        s += (-1) ** k * q ** (k * (k + 1) / mp.mpf(2)) / mp.qp(q, q, k) * mp.e ** (-(2 ** k) * t)
    F = 1 - s / mp.qp(q, q)
    L = mp.log(1 / t)
    logF = mp.log(F)
    two = -L ** 2 / (2 * ell) - L * mp.log(L) / ell
    three = two - (ell - 2 * mp.log(ell) - 2) * L / (2 * ell)
    row = dict(t=f"1e-{e}", L=float(L), logF=float(logF), resid_two_over_L=float((logF - two) / L),
               resid_three_over_L=float((logF - three) / L))
    out.append(row)
    print(row, flush=True)
json.dump(out, open(os.path.join(os.path.dirname(__file__), "..", "generated", "small_time.json"), "w"), indent=1)


==> anc/code/make_figures.py <==
"""Regenerate every figure of the paper with LaTeX-rendered text in the paper's fonts.

Usage:  python make_figures.py            (uses cached exact detection thresholds if present)
        python make_figures.py --recompute
Seeds are fixed; outputs go to ../figs/.
"""
from __future__ import annotations

import json
import math
import os
import sys

import matplotlib
matplotlib.use("pgf")
import matplotlib.pyplot as plt
import mpmath as mp
import numpy as np
from scipy.stats import norm

import timing as T

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "figs")
GEN = os.path.join(HERE, "..", "generated")
os.makedirs(FIG, exist_ok=True)

BLUE, ORANGE, AQUA = "#2a78d6", "#eb6834", "#1baf7a"
INK, INK2, GRID, REF = "#1b1e25", "#5d5952", "#e6e3dc", "#8f8a82"
plt.rcParams.update({
    "pgf.texsystem": "pdflatex", "pgf.rcfonts": False,
    "pgf.preamble": "\n".join([r"\usepackage[T1]{fontenc}", r"\usepackage{amsmath}",
                               r"\usepackage[lining]{cochineal}", r"\usepackage[cochineal,vvarbb]{newtxmath}",
                               r"\usepackage[scale=0.86,semibold]{plex-sans}"]),
    "text.usetex": False, "font.family": "serif", "font.size": 8.5,
    "axes.edgecolor": INK2, "axes.labelcolor": INK, "xtick.color": INK2, "ytick.color": INK2,
    "axes.spines.top": False, "axes.spines.right": False, "axes.linewidth": 0.6,
    "xtick.major.width": 0.6, "ytick.major.width": 0.6, "axes.grid": True,
    "grid.color": GRID, "grid.linewidth": 0.5, "legend.frameon": False,
    "lines.linewidth": 1.4, "savefig.bbox": "tight", "savefig.pad_inches": 0.02,
})
W2, H2 = 6.2, 2.45   # two-panel figure size (inches) for a 146 mm text block


def title(a, s):
    a.set_title(r"\textsf{\bfseries " + s + "}", fontsize=8.3, loc="left", color=INK)


EPS, G = T.EPS, T.G
TFL = T.ode_blowup(G)
rng = np.random.default_rng(2026)


def path(h, rng, nmax=4000):
    q0 = T.q0_logdrift(h); rho = (1 + h) ** EPS
    k = np.arange(nmax)
    Tn = np.concatenate([[0], np.cumsum(rng.exponential(size=nmax) / (q0 * rho ** k))])
    return Tn, np.arange(nmax + 1) * np.log2(1 + h), Tn[-1]


# =========================================================== Figure 1: paths and laws
fig, ax = plt.subplots(1, 2, figsize=(W2, H2))
a = ax[0]
tt = np.linspace(0, TFL * 0.9999, 2000)
for h, col, lab in [(1.0, BLUE, r"$h=1$"), (0.05, ORANGE, r"$h=0.05$")]:
    for j in range(3):
        Tn, y, z = path(h, rng)
        a.step(Tn, y, where="post", color=col, lw=1.0, label=lab if j == 0 else None)
a.plot(tt, -np.log2(1 - EPS * G * tt) / EPS, color=INK, lw=1.1, ls="--", label="fluid ODE")
a.axvline(TFL, color=REF, lw=0.8, ls=":")
a.text(TFL + 0.6, 1.0, r"$T^\ast$", color=INK2)
a.set_xlim(0, 42); a.set_ylim(0, 16)
a.set_xlabel("months"); a.set_ylabel(r"$\log_2(A_t/A_0)$")
title(a, "(a) sample paths")
a.legend(loc="lower right", fontsize=7.5, handlelength=1.6, frameon=True, facecolor="white",
         edgecolor="none", framealpha=1.0)
a = ax[1]
t = np.linspace(0.05, 70, 360)
for h, col, lab in [(0.1, AQUA, r"$h=0.1$"), (1.0, BLUE, r"$h=1$"), (9.0, ORANGE, r"$h=9$")]:
    q = T.q_of(h); q0 = T.q0_logdrift(h)
    f = np.array([float(T.dens(x * q0, q)) * q0 for x in t])
    a.plot(t, f, color=col, lw=1.4, label=lab)
    if h == 1.0:
        K = 200; w = q ** np.arange(K) / q0
        z = rng.exponential(size=(200000, K)) @ w
        hh, ed = np.histogram(z, bins=np.linspace(0, 70, 71), density=True)
        a.bar(ed[:-1], hh, width=1.0, align="edge", color=col, alpha=0.18, lw=0, label=r"Monte Carlo ($h=1$)")
a.axvline(TFL, color=REF, lw=0.8, ls=":")
a.set_xlim(0, 70); a.set_ylim(0, None)
a.set_xlabel(r"explosion time $\zeta$ (months)"); a.set_ylabel("density")
title(a, r"(b) exact law of $\zeta$")
a.legend(loc="upper right", fontsize=7.5)
fig.tight_layout(w_pad=1.5)
fig.savefig(os.path.join(FIG, "fig_paths_law.pdf")); plt.close(fig)
print("fig 1", flush=True)

# =========================================================== Figure 2: forecasting + log-periodic structure
fig, ax = plt.subplots(1, 2, figsize=(W2, H2))
a = ax[0]
h = 1.0; q = T.q_of(h); q0 = T.q0_logdrift(h)
lo_u, hi_u, mean_u = T.quantile(0.05, q), T.quantile(0.95, q), 1 / (1 - q)
Tn, y, z = path(h, np.random.default_rng(31))
n_show = 14
tg = np.linspace(0, Tn[n_show], 1200)
N = np.searchsorted(Tn, tg, side="right") - 1
qN = q0 * (1 / q) ** N
a.fill_between(tg, tg + lo_u / qN, tg + hi_u / qN, color=BLUE, alpha=0.18, lw=0, label="conditional 90\\% band")
a.plot(tg, tg + mean_u / qN, color=BLUE, lw=1.3, label=r"$t+\mathbb{E}[\zeta-t\mid\mathcal{F}_t]$")
a.axhline(z, color=INK, lw=0.9, ls="--", label=r"realised $\zeta$")
a.plot(tg, tg, color=REF, lw=0.7, ls=":")
a.set_xlabel(r"current time $t$ (months)"); a.set_ylabel("forecast of $\\zeta$ (months)")
title(a, "(a) forecasting with known parameters")
a.legend(loc="upper right", fontsize=7.0)
a.set_xlim(0, Tn[n_show]); a.set_ylim(0, max(45, z * 1.3))
a = ax[1]
x = np.linspace(0, 2, 400)
for ell, col in [(1.2, AQUA), (math.log(10), BLUE), (3.0, ORANGE)]:
    p = 1 + sum(2 * np.real(complex(mp.gamma(1 - 2j * np.pi * kk / ell)) * np.exp(2j * np.pi * kk * x)) for kk in range(1, 7))
    a.plot(x, p, color=col, lw=1.4, label=rf"$\ell={ell:.2f}$")
qq = 0.1; ell = math.log(10); R, K = 200000, 40
e = rng.exponential(size=(R, K)); w = qq ** np.arange(K)
tail = np.cumsum((e * w)[:, ::-1], axis=1)[:, ::-1]
xs = np.log(tail[:, 4:18]).ravel(); xs = xs[(xs > -38) & (xs < -8)]
hist, ed = np.histogram(np.mod(xs, ell) / ell, bins=24)
cen = 0.5 * (ed[:-1] + ed[1:]); dd = hist / hist.mean()
a.plot(np.concatenate([cen, cen + 1]), np.concatenate([dd, dd]), "o", ms=3.0, color=BLUE, mfc="white", mew=0.9,
       label=r"Monte Carlo, $\ell=\log 10$")
a.set_xlabel(r"$\log(\zeta-T_n)$ in units of $\ell$ (mod 2)"); a.set_ylabel(r"mean intensity $\times\,\ell$")
title(a, "(b) explosion-centred mean intensity")
a.set_ylim(0.6, 1.45); a.set_xlim(0, 2)
a.legend(loc="upper right", fontsize=6.8, ncol=2, columnspacing=0.8)
fig.tight_layout(w_pad=1.5)
fig.savefig(os.path.join(FIG, "fig_forecast.pdf")); plt.close(fig)
print("fig 2", flush=True)

# =========================================================== Figure 3: parameter uncertainty
P = T.LognormalPrior()
fig, a = plt.subplots(1, 1, figsize=(3.3, 2.45))
tg = np.logspace(0, 3.3, 200)
a.plot(tg, [P.surv_fluid(t) for t in tg], color=BLUE, lw=1.5, label=r"fluid $T^\ast$, illustrative prior on $r$")
a.plot(tg, np.minimum(1, P.pareto_constant() / tg), color=REF, lw=1.0, ls="--", label=r"limit $c/t$ (Prop.\ 4.6)")
q1, q01 = T.q_of(1.0), T.q0_logdrift(1.0)
tg2 = tg[tg < 150]
a.plot(tg2, [float(T.surv(t * q01, q1)) for t in tg2], color=ORANGE, lw=1.4, label=r"$r$ known, $h=1$")
a.set_xscale("log"); a.set_yscale("log"); a.set_ylim(1e-3, 1.3); a.set_xlim(1, 2000)
a.set_xlabel(r"$t$ (months)"); a.set_ylabel(r"$\mathbb{P}(\cdot>t\mid r>1)$")
a.legend(loc="upper right", fontsize=6.8)
fig.tight_layout()
fig.savefig(os.path.join(FIG, "fig_uncertainty.pdf")); plt.close(fig)
print("fig 3", flush=True)

# =========================================================== Figure 4: detection
alpha = T.ALPHA
ells = [0.001, 0.002, 0.005, 0.01, 0.02, 0.05, 0.1, 0.2, 0.5, 1.0]
cache = os.path.join(GEN, "nstar_grid.json")
if os.path.exists(cache) and "--recompute" not in sys.argv:
    grid = {float(k): v for k, v in json.load(open(cache)).items()}
else:
    grid = {}
    for l in ells:
        n, prev, cur = T.nstar(l)
        grid[l] = dict(n=n, err_prev=float(prev.err), err_n=float(cur.err))
        print("  n*", l, n, flush=True)
    json.dump({str(k): v for k, v in grid.items()}, open(cache, "w"), indent=1)
ns = np.array([grid[l]["n"] for l in ells]); ells_a = np.array(ells)
fig, ax = plt.subplots(1, 2, figsize=(W2, H2))
a = ax[0]
lg = np.logspace(-3, 0, 200)
a.plot(lg, [T.detection_bounds(l)[1] * l ** (2 / 3) for l in lg], color=REF, lw=1.0, ls="--", label="upper bound, Thm 5.1(ii)")
a.axhline(T.lan_constant(), color=BLUE, lw=1.2, label=r"limit $(12z_\alpha^2)^{1/3}$, Thm 5.1(iii)")
a.axhline((6 * np.log(1 / (4 * alpha))) ** (1 / 3), color=REF, lw=1.0, ls="-.", label="lower bound, Thm 5.1(i)")
a.plot(ells_a, ns * ells_a ** (2 / 3), "o", ms=4, color=BLUE, mfc="white", mew=1.0, label=r"exact integer $n^\ast$")
a.set_xscale("log"); a.set_ylim(0, 8)
a.set_xlabel(r"log-rate increment $\ell=\varepsilon\log(1+h)$"); a.set_ylabel(r"$n^\ast\,\ell^{2/3}$")
title(a, r"(a) fixed-sample threshold, $\alpha=0.05$")
a.legend(loc="upper left", fontsize=6.8)
a = ax[1]
a.plot(lg, np.exp(-(12 * norm.ppf(1 - alpha) ** 2 * lg) ** (1 / 3)), color=BLUE, lw=1.2,
       label=r"$\exp\{-(12z_\alpha^2\ell)^{1/3}\}$")
a.plot(ells_a, np.exp(-ells_a * ns), "o", ms=4, color=BLUE, mfc="white", mew=1.0, label=r"exact $W^\ast=q^{n^\ast}$")
for h, txt in [(0.01, r"$h=1\%$"), (0.1, r"$h=10\%$"), (1.0, r"$h=1$"), (9.0, r"$h=9$")]:
    l = EPS * np.log(1 + h)
    a.axvline(l, color=GRID, lw=0.8, zorder=0)
    a.text(l * 1.07, 0.97, txt, fontsize=7, color=INK2, rotation=90, va="top")
a.set_xscale("log"); a.set_ylim(0, 1)
a.set_xlabel(r"log-rate increment $\ell$"); a.set_ylabel(r"remaining mean / initial mean")
title(a, "(b) normalised expected remaining duration")
a.legend(loc="lower left", fontsize=7.0)
fig.tight_layout(w_pad=1.5)
fig.savefig(os.path.join(FIG, "fig_detection.pdf")); plt.close(fig)
print("fig 4", flush=True)

# =========================================================== Figure 5: deterministic delay and race regimes
fig, ax = plt.subplots(1, 2, figsize=(W2, H2))
a = ax[0]
tt = np.linspace(0, TFL * (1 - 1e-9), 3000)
a.plot(tt, -np.log(1 - EPS * G * tt) / EPS, color=INK, lw=1.1, ls="--", label=r"$D=0$: blow-up at $T^\ast$")
for D, col in [(1.0, ORANGE), (3.0, BLUE)]:
    t, lA = T.lagged_logA(D, 60.0, 1e-3)
    a.plot(t, lA, color=col, lw=1.4, label=rf"$D={D:.0f}$ month" + ("s" if D > 1 else ""))
a.set_yscale("log"); a.set_ylim(0.05, 1e3); a.set_xlim(0, 60)
a.set_xlabel("months"); a.set_ylabel(r"$\log(A_t/A_0)$")
title(a, "(a) deterministic delayed model")
a.legend(loc="lower right", fontsize=7.2)
a = ax[1]
e0 = EPS
LS = np.linspace(e0, 2.4, 400)
a.fill_between([0, e0], 0, 2, color=ORANGE, alpha=0.16, lw=0)
a.fill_between(LS, 0, np.clip(LS - e0, 0, 2), color=AQUA, alpha=0.22, lw=0)
a.fill_between(LS, np.clip(LS - e0, 0, 2), 2, color=BLUE, alpha=0.13, lw=0)
a.plot(LS, LS - e0, color=INK, lw=1.0)
a.axvline(e0, color=INK2, lw=0.8)
a.text(0.03, 1.05, "$S$ stays\nbounded", fontsize=7.0, color=INK)
a.text(0.55, 1.78, r"ratio $S/A\to0$", fontsize=7.0, color=INK)
a.text(1.55, 0.22, r"ratio $S/A\to\infty$", fontsize=7.0, color=INK)
a.annotate("critical equality " + r"$\varepsilon_S=\varepsilon$" + ":\nlimit depends on $\\theta$", xy=(1.35, 1.35 - e0),
           xytext=(0.62, 1.22), fontsize=6.8, color=INK2, arrowprops=dict(arrowstyle="-", color=INK2, lw=0.6))
a.set_xlim(0, 2.4); a.set_ylim(0, 2)
a.set_xlabel(r"oversight returns to labour $\lambda_S$"); a.set_ylabel(r"oversight difficulty growth $\beta_S$")
title(a, r"(b) asymptotic regimes, fixed $\theta$")
a.grid(False)
fig.tight_layout(w_pad=1.5)
fig.savefig(os.path.join(FIG, "fig_frictions.pdf")); plt.close(fig)
print("fig 5 -- done", flush=True)


==> anc/code/make_hero.py <==
"""Hero figure: 'The singularity has a distribution', rendered as a long-exposure light painting.

Left (outside view): histories of a Good process with Lomax idea sizes (Corollary 3.9) drawn
as additive light in calendar time; each leaves the sky at its own explosion time.  The
horizon glows with the exact law of zeta (Gamma(b+1)/q0), and the ticks under it mark E T_n,
which converge geometrically to E zeta (the q-ruler of the paper's design).

Right (inside view): the same histories in polar coordinates, radius = time remaining until
the history's own explosion (zeta - t), angle = capability (one turn per two doublings).
Between ideas a history moves radially inwards; at each idea it turns through an arc, so every
history is a stepped logarithmic spiral falling into the centre (Theorem 4.1: in units of the
current waiting time all of them look alike).  The reflection in the water is decorative.

Usage:  python make_hero.py   -> ../figs/hero_art.png, ../figs/hero_meta.json
"""
from __future__ import annotations

import json
import math
import os

import numpy as np
from PIL import Image
from scipy.ndimage import gaussian_filter, map_coordinates
from scipy.stats import gamma as gamma_dist

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "figs")

# ------------------------------------------------------------------ model
EPS = 1.40 - 1.01
G = math.log(2) / 4.5          # local log drift (convention B), per month
B = 6.0                        # Lomax shape: log(1+H) ~ Exp(B*EPS), zbar ~ Gamma(B+1)
Q0 = G * B * EPS               # g = q0 E log(1+H) = q0/(B eps)
Y1 = B / (B + 1)               # E(1+H)^(-eps): contraction of E T_n towards E zeta
NPATH = 1400
rng = np.random.default_rng(1310)

paths = []
for _ in range(NPATH):
    S, t = 0.0, 0.0
    T, D = [0.0], [0.0]
    while S < 70:
        q = Q0 * math.exp(EPS * S)
        t += rng.exponential() / q
        S += rng.exponential() / (B * EPS)
        T.append(t); D.append(S / math.log(2))
    paths.append((np.array(T), np.array(D), t))
zetas = np.array([p[2] for p in paths])
rank = np.argsort(np.argsort(zetas))
u_of = 1 - rank / (NPATH - 1)   # 1 = earliest explosion
HEROES = [int(np.argmin(np.abs(zetas - np.quantile(zetas, p)))) for p in (0.1, 0.5, 0.9)]

# ------------------------------------------------------------------ canvas geometry
W, H = 2800, 1120
HOR = int(0.75 * H)             # horizon row
SKY_TOP = 34
FAN_W = 1640                    # width of the calendar-time panel
TMAX = 36.0                     # months shown in that panel
YMAX = 13.0                     # doublings shown
CX, CY, RPX = 2215, 415, 405    # vortex centre and radius in pixels
RMONTHS = 27.0                  # remaining time shown at radius RPX
TURN = 5.0                      # doublings per full turn


def xpix(t):  return t / TMAX * FAN_W
def ypix(y):  return HOR - (y / YMAX) * (HOR - SKY_TOP)


stops = np.array([[0.33, 0.07, 0.20], [0.68, 0.24, 0.12], [0.92, 0.41, 0.20],
                  [0.98, 0.70, 0.32], [1.00, 0.95, 0.83]])


def colour(u):
    x = u * (len(stops) - 1)
    i = min(int(x), len(stops) - 2)
    f = x - i
    return stops[i] * (1 - f) + stops[i + 1] * f


class Light:
    """Collect points with weights and colours; splat them bilinearly, additively, in one pass."""
    def __init__(self):
        self.xs, self.ys, self.ws, self.cs = [], [], [], []

    def add(self, xs, ys, w, col):
        xs = np.asarray(xs, float); ys = np.asarray(ys, float)
        self.xs.append(xs); self.ys.append(ys)
        self.ws.append(np.broadcast_to(np.asarray(w, float), xs.shape).copy())
        self.cs.append(np.repeat(np.asarray(col, float)[None, :], len(xs), axis=0))

    def render(self):
        out = np.zeros((3, H, W))
        if not self.xs:
            return out
        xs = np.concatenate(self.xs); ys = np.concatenate(self.ys)
        ws = np.concatenate(self.ws); cs = np.concatenate(self.cs)
        ok = (xs >= 0) & (xs < W - 1) & (ys >= 0) & (ys < H - 1)
        xs, ys, ws, cs = xs[ok], ys[ok], ws[ok], cs[ok]
        x0 = np.floor(xs).astype(np.int64); y0 = np.floor(ys).astype(np.int64)
        fx = xs - x0; fy = ys - y0
        for dx, dy, wt in ((0, 0, (1 - fx) * (1 - fy)), (1, 0, fx * (1 - fy)),
                           (0, 1, (1 - fx) * fy), (1, 1, fx * fy)):
            idx = (y0 + dy) * W + (x0 + dx)
            for c in range(3):
                out[c] += np.bincount(idx, weights=wt * ws * cs[:, c], minlength=W * H).reshape(H, W)
        return out


def polyline(L, X, Y, w, col, step=0.7):
    seg = np.concatenate([[0.0], np.cumsum(np.hypot(np.diff(X), np.diff(Y)))])
    if seg[-1] <= 0:
        return
    sg = np.arange(0.0, seg[-1], step)
    L.add(np.interp(sg, seg, X), np.interp(sg, seg, Y), w, col)


# ------------------------------------------------------------------ left panel: staircases in calendar time
fan = Light(); heroes = Light()
for i, ((T, D, z), u) in enumerate(zip(paths, u_of)):
    X = xpix(T); Yp = ypix(D)
    xs, ys = [X[0]], [Yp[0]]
    for k in range(len(T) - 1):
        xs += [X[k + 1], X[k + 1]]; ys += [Yp[k], Yp[k + 1]]
        if Yp[k + 1] < 0 or X[k + 1] > FAN_W + 40:
            break
    if i in HEROES:
        polyline(heroes, np.array(xs), np.array(ys), 0.55, 0.5 + 0.5 * colour(u))
    polyline(fan, np.array(xs), np.array(ys), 0.040, colour(u))
    if xpix(z) < FAN_W:                                       # spark where it leaves the sky
        fan.add([xpix(z)], [SKY_TOP + rng.normal(0, 2.5)], 0.7, colour(u))
fan_layer = fan.render()

# fluid ODE: one deterministic blow-up date
Tst = 1 / (EPS * G)
tt = np.linspace(0, Tst * (1 - 1e-7), 8000)
xs, ys = xpix(tt), ypix(-np.log2(1 - EPS * G * tt) / EPS)
seg = np.concatenate([[0.0], np.cumsum(np.hypot(np.diff(xs), np.diff(ys)))])
sg = np.arange(0, seg[-1], 0.5)
dd = (sg % 24) < 13
ode = Light(); ode.add(np.interp(sg, seg, xs)[dd], np.interp(sg, seg, ys)[dd], 1.3, np.array([0.80, 0.89, 1.0]))
ode_layer = ode.render()

# ------------------------------------------------------------------ right panel: the vortex
vort = Light()
for i, ((T, D, z), u) in enumerate(zip(paths, u_of)):
    R = (z - T) / RMONTHS * RPX            # remaining time -> radius (pixels)
    TH = math.pi + 2 * math.pi * D / TURN   # capability -> angle; start pointing left
    xs, ys = [], []
    for k in range(len(T) - 1):
        if R[k] < 0.8:
            break
        # radial segment at angle TH[k] from R[k] to R[k+1]
        xs += [CX + R[k] * math.cos(TH[k]), CX + R[k + 1] * math.cos(TH[k])]
        ys += [CY - R[k] * math.sin(TH[k]), CY - R[k + 1] * math.sin(TH[k])]
        # arc at radius R[k+1] from TH[k] to TH[k+1]
        na = max(2, int(R[k + 1] * abs(TH[k + 1] - TH[k]) / 0.7))
        a = np.linspace(TH[k], TH[k + 1], na)
        xs += list(CX + R[k + 1] * np.cos(a)); ys += list(CY - R[k + 1] * np.sin(a))
    if len(xs) > 2:
        polyline(vort, np.array(xs), np.array(ys), 0.022, colour(u))
        if i in HEROES:
            polyline(heroes, np.array(xs), np.array(ys), 0.45, 0.5 + 0.5 * colour(u))
vort_layer = vort.render()
hero_layer = heroes.render()

# ------------------------------------------------------------------ tone mapping and bloom
def bloom(L, a=(0.30, 0.18, 0.12), s=(2.5, 12, 45)):
    return sum(ai * np.stack([gaussian_filter(L[c], si) for c in range(3)]) for ai, si in zip(a, s))


light = fan_layer + ode_layer + vort_layer + hero_layer
lit = 1 - np.exp(-1.0 * (light + bloom(light)))

# ------------------------------------------------------------------ background
Yg = np.arange(H)[:, None]
Xg = np.arange(W)[None, :]
sky_top, sky_hor = np.array([0.030, 0.038, 0.062]), np.array([0.085, 0.080, 0.115])
water_top, water_bot = np.array([0.048, 0.048, 0.072]), np.array([0.018, 0.020, 0.032])
fr = np.clip(Yg / HOR, 0, 1) ** 1.6
wr = np.clip((Yg - HOR) / (H - HOR), 0, 1)
bg = np.stack([np.where(Yg < HOR, sky_top[c] * (1 - fr) + sky_hor[c] * fr,
                        water_top[c] * (1 - wr) + water_bot[c] * wr) * np.ones((1, W)) for c in range(3)])
# a faint halo behind the vortex
halo = np.exp(-(((Xg - CX) ** 2 + (Yg - CY) ** 2) / (2 * (RPX * 0.9) ** 2)))
bg = bg + np.stack([c * 0.05 * halo for c in (0.55, 0.42, 0.62)])

ns = 300
sx = rng.uniform(0, W, ns); sy = rng.uniform(0, HOR * 0.85, ns); sb = rng.uniform(0.15, 0.6, ns) ** 2
stars = np.zeros((H, W)); np.add.at(stars, (sy.astype(int), sx.astype(int)), sb)
stars = gaussian_filter(stars, 0.8) * 3.0

# horizon glow and silhouette: the exact law of zeta, Gamma(B+1)/Q0, on the calendar axis
tgrid = Xg[0] / FAN_W * TMAX
dens = gamma_dist(B + 1, scale=1 / Q0).pdf(tgrid) * (Xg[0] <= FAN_W + 200) * np.clip((FAN_W + 200 - Xg[0]) / 200, 0, 1)
dn = dens / dens.max()
glow = np.stack([c * 0.55 * np.exp(-((Yg - HOR) / 36.0) ** 2) * dn[None, :] for c in (0.93, 0.42, 0.18)])
curve_y = HOR - 0.20 * (HOR - SKY_TOP) * dn
sil = Light()
xc = np.linspace(0, FAN_W + 200, 9000)
sil.add(xc, np.interp(xc, np.arange(W), curve_y), 1.5 * np.interp(xc, np.arange(W), np.clip(dn * 8, 0, 1)),
        np.array([1.0, 0.86, 0.62]))
sil_layer = sil.render()
sil_lit = 1 - np.exp(-(sil_layer + 0.6 * np.stack([gaussian_filter(sil_layer[c], 5) for c in range(3)])))
fill = ((Yg >= curve_y[None, :]) & (Yg <= HOR)).astype(float) * 0.05 * (dn[None, :] > 1e-3)

# q-ruler on the horizon: E T_n = (1 - y1^n)/(q0 (1 - y1)) -> E zeta
Ez = 1 / (Q0 * (1 - Y1))
ruler = np.zeros((H, W))
for n in range(48):
    x = int(round(xpix((1 - Y1 ** n) / (Q0 * (1 - Y1)))))
    L = int(4 + 18 * Y1 ** (n / 2))
    ruler[HOR + 3: HOR + 3 + L, max(x - 1, 0): x + 1] += 0.7
ruler[HOR + 1: HOR + 3, : int(xpix(Ez))] += 0.32
ruler += 1.4 * np.exp(-(((Xg - xpix(Ez)) ** 2 + (Yg - (HOR + 2)) ** 2) / (2 * 3.2 ** 2)))
ruler = gaussian_filter(ruler, 0.7)
ruler_col = np.array([1.0, 0.88, 0.65])

# the singularity at the vortex centre
core = np.exp(-(((Xg - CX) ** 2 + (Yg - CY) ** 2) / (2 * 2.2 ** 2))) * 1.6 \
     + np.exp(-(((Xg - CX) ** 2 + (Yg - CY) ** 2) / (2 * 14 ** 2))) * 0.35


def screen(a, b):
    return 1 - (1 - a) * (1 - b)


img = bg.copy()
sky = (Yg < HOR)
for c in range(3):
    img[c] = screen(img[c], glow[c] * (Yg < HOR + 60))
    img[c] = screen(img[c], stars * sky)
    img[c] = img[c] + fill * 0.9 * ruler_col[c]
    img[c] = screen(img[c], lit[c] * sky)
    img[c] = screen(img[c], 0.85 * sil_lit[c] * (Yg <= HOR + 2))
    img[c] = screen(img[c], core * (1.0, 0.95, 0.85)[c])

# ------------------------------------------------------------------ reflection (decorative)
sky_only = np.stack([(lit[c] + 0.6 * sil_lit[c] + core * 0.6) * sky for c in range(3)])
depth = H - HOR
rr = np.arange(depth)
src_y = HOR - 1 - rr * (HOR / depth) * 0.52
ripple = 6.0 * np.sin(rr / 5.0) * (0.3 + rr / depth) + 2.2 * np.sin(rr / 1.6)
for c in range(3):
    Yc = np.repeat(src_y[:, None], W, axis=1)
    Xc = np.arange(W)[None, :] + ripple[:, None]
    refl = map_coordinates(sky_only[c], [Yc, Xc], order=1, mode="constant")
    refl = gaussian_filter(refl, (2.5, 4.0))
    fade = (0.40 * np.exp(-rr / (0.55 * depth)))[:, None]
    img[c, HOR:] = screen(img[c, HOR:], refl * fade)
    img[c, HOR:] = screen(img[c, HOR:], 0.5 * glow[c, HOR:])
    img[c] = screen(img[c], ruler * ruler_col[c])

vx = np.linspace(-1, 1, W)[None, :]; vy = np.linspace(-1, 1, H)[:, None]
img = np.clip(img * (1 - 0.25 * (0.6 * vx ** 2 + 0.5 * vy ** 2)), 0, 1)

Image.fromarray((np.transpose(img, (1, 2, 0)) * 255 + 0.5).astype(np.uint8)).save(
    os.path.join(FIG, "hero_art.png"), dpi=(480, 480))
meta = dict(W=W, H=H, HOR=HOR, SKY_TOP=SKY_TOP, FAN_W=FAN_W, TMAX=TMAX, YMAX=YMAX, CX=CX, CY=CY, RPX=RPX,
            RMONTHS=RMONTHS, Ez=Ez, xEz=float(xpix(Ez)), Tstar=Tst, xTstar=float(xpix(Tst)),
            zeta_q05=float(np.quantile(zetas, 0.05)), zeta_q95=float(np.quantile(zetas, 0.95)), npath=NPATH, b=B)
json.dump(meta, open(os.path.join(FIG, "hero_meta.json"), "w"), indent=1)
print(meta)


==> anc/code/make_hero_labels.py <==
"""Typeset the labels of the hero figure in the paper's fonts (PGF backend).

Usage:  python make_hero.py && python make_hero_labels.py   -> ../figs/fig_hero.pdf
"""
import json
import math
import os

import matplotlib
matplotlib.use("pgf")
import matplotlib.pyplot as plt
import numpy as np
from PIL import Image

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "figs")
m = json.load(open(os.path.join(FIG, "hero_meta.json")))
W, H, HOR, SKY_TOP = m["W"], m["H"], m["HOR"], m["SKY_TOP"]
FAN_W, TMAX, YMAX = m["FAN_W"], m["TMAX"], m["YMAX"]
CX, CY, RPX = m["CX"], m["CY"], m["RPX"]
EPS, G, B = 1.40 - 1.01, math.log(2) / 4.5, m["b"]
Q0 = G * B * EPS


def xpix(t): return t / TMAX * FAN_W
def ypix(y): return HOR - (y / YMAX) * (HOR - SKY_TOP)


plt.rcParams.update({
    "pgf.texsystem": "pdflatex", "pgf.rcfonts": False,
    "pgf.preamble": "\n".join([r"\usepackage[T1]{fontenc}", r"\usepackage{amsmath}",
                               r"\usepackage[lining]{cochineal}", r"\usepackage[cochineal,vvarbb]{newtxmath}",
                               r"\usepackage[scale=0.86,semibold]{plex-sans}"]),
    "font.family": "serif", "font.size": 6.4})

art = np.asarray(Image.open(os.path.join(FIG, "hero_art.png")))
wid = 5.748                                     # 146 mm
fig = plt.figure(figsize=(wid, wid * H / W))
ax = fig.add_axes([0, 0, 1, 1])
ax.imshow(art, extent=[0, W, H, 0], interpolation="lanczos")
ax.set_xlim(0, W); ax.set_ylim(H, 0); ax.axis("off")
CREAM, DIM, ICE, GOLD = "#efe6d6", "#b3a894", "#d7e3ff", "#ffe2ad"


def label(x, y, s, color=CREAM, size=6.2, **kw):
    ax.text(x, y, s, color=color, fontsize=size, **kw)


label(44, 96, r"\textsf{\bfseries OUTSIDE VIEW}", size=6.6)
label(44, 146, r"\textsf{capability (doublings) against calendar time}", color=DIM, size=5.9)
label(CX - RPX - 30, 96, r"\textsf{\bfseries INSIDE VIEW}", size=6.6)
label(CX - RPX - 30, 146, r"\textsf{radius: time left to the singularity}", color=DIM, size=5.9)
label(CX - RPX - 30, 190, r"\textsf{angle: capability, one turn per five doublings}", color=DIM, size=5.9)
Tst = 1 / (EPS * G)
label(xpix(Tst) + 24, ypix(9.0), r"\textsf{fluid ODE: one date}", color=ICE, size=5.9)
mode = B / Q0                                   # mode of Gamma(B+1)/Q0
label(xpix(mode) + 120, HOR - 0.20 * (HOR - SKY_TOP) - 14, r"\textsf{law of} $\zeta$", size=6.3)
Ez = m["Ez"]
label(xpix(Ez) + 16, HOR + 66, r"$\mathbb{E}\zeta$", color=GOLD, size=6.5)
label(16, HOR + 66, r"\textsf{now}", color=DIM, size=5.9)
label(CX + 18, CY - 16, r"$\zeta$", color="#fff4dc", size=7.0)
fig.savefig(os.path.join(FIG, "fig_hero.pdf"), dpi=480)
print("fig_hero.pdf written")


==> anc/code/make_numbers.py <==
"""Compute every number quoted in the paper and write generated/numbers.json and
generated/numbers.tex (LaTeX macros used by main.tex).

Usage:  python make_numbers.py
"""
from __future__ import annotations

import json
import math
import os
import time

import mpmath as mp
import numpy as np
from scipy.stats import norm

import timing as T

OUT = os.path.join(os.path.dirname(__file__), "..", "generated")
os.makedirs(OUT, exist_ok=True)

res: dict = {"meta": {"created": time.strftime("%Y-%m-%d %H:%M:%S"),
                      "lambda": T.LAM, "beta": T.BETA, "eps": T.EPS, "r": T.R,
                      "d0": T.D0, "g": T.G, "alpha": T.ALPHA}}

# ---------------------------------------------------------------- calibration box
cal = {
    "g": T.G,
    "ode_blowup_logdrift": T.ode_blowup(T.G),                         # 16.646
    "ode_first_doubling_logdrift": T.ode_first_doubling(T.G),         # 3.943
    "ode_blowup_firstdoubling_fixed": T.D0 / (1 - 2 ** (-T.EPS)),     # 18.998
    "leveldrift_blowup_g_1_over_d0": T.D0 / T.EPS,                    # 11.538
    "mean_first_doubling": {str(h): T.mean_first_doubling_lattice(h, T.q0_logdrift(h))
                            for h in (0.01, 0.05, 0.1, 1.0, 9.0)},
}
res["calibration"] = cal

# ---------------------------------------------------------------- Table 2
rows = {}
for h in T.H_GRID:
    q = T.q_of(h); ell = T.ell_of(h); q0 = T.q0_logdrift(h)
    q05 = T.quantile(0.05, q); q95 = T.quantile(0.95, q)
    n, prev, cur = T.nstar(ell)
    W = q ** n
    Ez = T.mean_zbar(q) / q0
    row = dict(h=h, q=q, ell=ell, q0=q0,
               Ezeta=Ez, CV=T.cv_zbar(q),
               Q05=q05 / q0, Q95=q95 / q0,
               P_le_12=float(T.cdf(12 * q0, q)),
               nstar=n, err_prev=float(prev.err), err_n=float(cur.err),
               type1=float(cur.type1), type2=float(cur.type2),
               Wstar=W, ET_nstar=(1 - W) * Ez, Erem=W * Ez,
               RemQ05=W * q05 / q0, RemQ95=W * q95 / q0)
    rows[str(h)] = row
    print(f"h={h}: n*={n} err=({row['err_prev']:.10f},{row['err_n']:.10f}) "
          f"E={Ez:.6f} Q05={row['Q05']:.6f} Q95={row['Q95']:.6f} W={W:.8f} rem={row['Erem']:.6f} "
          f"[{row['RemQ05']:.4f},{row['RemQ95']:.4f}] P12={row['P_le_12']:.6g}", flush=True)
res["table2"] = rows

# ---------------------------------------------------------------- h = 1 forecasting constants
q1 = T.q_of(1.0)
z05 = T.quantile(0.05, q1); z95 = T.quantile(0.95, q1)
res["forecast_h1"] = dict(mean_units=1 / (1 - q1), q05_units=z05, q95_units=z95,
                          lead12_min_doubling=12.0 / z05,
                          ET9=T.D0 * (1 - q1 ** 9) / (1 - q1), Ezeta=T.D0 / (1 - q1))

# ---------------------------------------------------------------- detection constants
res["detection"] = dict(lan=T.lan_constant(), lower_const=(6 * math.log(1 / (4 * T.ALPHA))) ** (1 / 3),
                        z_alpha=float(norm.ppf(1 - T.ALPHA)))

# ---------------------------------------------------------------- prior on r
P = T.LognormalPrior()
res["prior"] = dict(mu=P.mu, sigma=P.sigma, p_explode=P.p_explode(), median=P.median_fluid(),
                    p_gt_60=P.surv_fluid(60.0), p_gt_120=P.surv_fluid(120.0),
                    p_gt_24=P.surv_fluid(24.0), pareto_c=P.pareto_constant())

# ---------------------------------------------------------------- log-periodic amplitudes (2|Gamma(1+2 pi i/ell)|)
amp = {}
for name, ell in [("h1", T.ell_of(1.0)), ("ell12", 1.2), ("log10", math.log(10.0))]:
    amp[name] = 2 * float(abs(mp.gamma(1 + 2j * math.pi / ell)))
res["logperiodic"] = amp

# ---------------------------------------------------------------- lag, diversion
res["lag"] = dict(logA_doubling_D3=3.0 * math.log(2) / math.log(T.R))
gstar = 1 - 1 / T.R
res["diversion"] = dict(gamma_star=gstar, share_10=1 - 10 ** (-gstar), share_1000=1 - 1000 ** (-gstar))

# ---------------------------------------------------------------- pathwise warning fraction (Monte Carlo, h = 1, n = 9)
rng = np.random.default_rng(20261013)
K = 200
w = q1 ** np.arange(K)
fr = []
for _ in range(20):
    e = rng.exponential(size=(10000, K))
    tot = e @ w
    rem = e[:, 9:] @ w[9:]
    fr.append(rem / tot)
fr = np.concatenate(fr)
res["pathwise_fraction_h1_n9"] = dict(mean=float(fr.mean()), se=float(fr.std(ddof=1) / math.sqrt(fr.size)),
                                      ratio_of_means=q1 ** 9, paths=int(fr.size))

with open(os.path.join(OUT, "numbers.json"), "w") as f:
    json.dump(res, f, indent=1)

# ---------------------------------------------------------------- LaTeX macros
def f(x, d):
    return f"{x:.{d}f}"

def sci(x, d=1):
    m, e = f"{x:.{d}e}".split("e")
    return rf"{m}\times10^{{{int(e)}}}"

M = {}
M["NumEps"] = f(T.EPS, 2)
M["NumR"] = f(T.R, 3)
M["NumG"] = f(T.G, 4)
M["NumTfluid"] = f(cal["ode_blowup_logdrift"], 2)
M["NumODEdouble"] = f(cal["ode_first_doubling_logdrift"], 2)
M["NumTfluidC"] = f(cal["ode_blowup_firstdoubling_fixed"], 2)
M["NumTlevel"] = f(cal["leveldrift_blowup_g_1_over_d0"], 2)
for key, name in [("0.01", "A"), ("0.05", "Ab"), ("0.1", "B"), ("1.0", "C"), ("9.0", "D")]:
    M[f"NumFirstDbl{name}"] = f(cal["mean_first_doubling"][key], 2)
for key, name in [("0.01", "A"), ("0.1", "B"), ("1.0", "C"), ("9.0", "D")]:
    r = rows[key]
    M[f"NumEll{name}"] = f(r["ell"], 4 if r["ell"] < 0.01 else 3)
    M[f"NumEz{name}"] = f(r["Ezeta"], 1)
    M[f"NumCV{name}"] = f(r["CV"], 3)
    M[f"NumQlo{name}"] = f(r["Q05"], 1)
    M[f"NumQhi{name}"] = f(r["Q95"], 1)
    M[f"NumPtwelve{name}"] = (sci(r["P_le_12"]) if r["P_le_12"] < 1e-3 else f(r["P_le_12"], 3))
    M[f"NumNstar{name}"] = str(r["nstar"])
    M[f"NumErrPrev{name}"] = f(r["err_prev"], 4)
    M[f"NumErrN{name}"] = f(r["err_n"], 4)
    M[f"NumW{name}"] = f(r["Wstar"], 3)
    M[f"NumETn{name}"] = f(r["ET_nstar"], 1)
    M[f"NumRem{name}"] = f(r["Erem"], 2)
    M[f"NumRemLo{name}"] = f(r["RemQ05"], 2)
    M[f"NumRemHi{name}"] = f(r["RemQ95"], 2)
fc = res["forecast_h1"]
M["NumMeanUnits"] = f(fc["mean_units"], 2)
M["NumZlo"] = f(fc["q05_units"], 3)
M["NumZhi"] = f(fc["q95_units"], 3)
M["NumLeadTwelve"] = f(fc["lead12_min_doubling"], 2)
M["NumETnine"] = f(fc["ET9"], 1)
M["NumEzetaC"] = f(fc["Ezeta"], 2)
M["NumLAN"] = f(res["detection"]["lan"], 2)
M["NumLowerConst"] = f(res["detection"]["lower_const"], 2)
pr = res["prior"]
M["NumPexplode"] = f(pr["p_explode"], 3)
M["NumPriorMedian"] = f(pr["median"], 1)
M["NumPgtFive"] = f(pr["p_gt_60"], 3)
M["NumPgtTen"] = f(pr["p_gt_120"], 3)
M["NumParetoC"] = f(pr["pareto_c"], 2)
M["NumAmpHone"] = sci(amp["h1"])
M["NumAmpTwelve"] = sci(amp["ell12"])
M["NumAmpLogTen"] = f(100 * amp["log10"], 0)
M["NumLagDouble"] = f(res["lag"]["logA_doubling_D3"], 2)
M["NumGammaStar"] = f(gstar, 3)
M["NumShareTen"] = f(100 * res["diversion"]["share_10"], 0)
M["NumShareThousand"] = f(100 * res["diversion"]["share_1000"], 0)
pf = res["pathwise_fraction_h1_n9"]
M["NumPathFrac"] = f(pf["mean"], 4)
M["NumPathFracSE"] = f(pf["se"], 5)
M["NumRatioMeans"] = f(pf["ratio_of_means"], 4)

with open(os.path.join(OUT, "numbers.tex"), "w") as fh:
    fh.write("% generated by code/make_numbers.py -- do not edit by hand\n")
    for k, v in M.items():
        fh.write(f"\\newcommand{{\\{k}}}{{{v}}}\n")
print("wrote", len(M), "macros")


==> anc/code/run_checks.py <==
"""Regression, stability and cross-checks for every numerical claim in the paper.

Usage:  python run_checks.py      (writes generated/checks_report.txt; exit code 1 on failure)
"""
from __future__ import annotations

import json
import math
import os
import sys
import time

import mpmath as mp
import numpy as np
from scipy import integrate, stats
from scipy.special import roots_legendre

import timing as T

HERE = os.path.dirname(__file__)
OUT = os.path.join(HERE, "..", "generated")
NUM = json.load(open(os.path.join(OUT, "numbers.json")))
lines: list[str] = []
failures: list[str] = []


def log(s=""):
    print(s, flush=True)
    lines.append(s)


def check(name, ok, detail=""):
    tag = "PASS" if ok else "FAIL"
    log(f"[{tag}] {name}" + (f" -- {detail}" if detail else ""))
    if not ok:
        failures.append(name)


rng = np.random.default_rng(13102026)
t0 = time.time()

# ------------------------------------------------------------------ 1. regression targets
log("== 1. Regression targets (independent recomputation) ==")
targets = {  # h: (E zeta, CV, Q05, Q95, P(zeta<=12))
    "0.01": (16.67880154, 0.04404897, 15.49539260, 17.91121866, 1.16128e-13),
    "0.1": (16.95778080, 0.13632074, 13.40767360, 20.98068664, 0.00742380),
    "1.0": (18.99773076, 0.36653316, 9.66377286, 31.94057360, 0.14001500),
    "9.0": (25.22473665, 0.64890679, 6.85979617, 57.02425493, 0.19638994),
}
pairs = {"0.01": (130, 0.0519125985, 0.0499224543), "0.1": (30, 0.0537598323, 0.0450550960),
         "1.0": (9, 0.0640638411, 0.0332400713), "9.0": (5, 0.0643521827, 0.0135817219)}
for h, tg in targets.items():
    r = NUM["table2"][h]
    got = (r["Ezeta"], r["CV"], r["Q05"], r["Q95"], r["P_le_12"])
    rel = max(abs(a - b) / abs(b) for a, b in zip(got, tg))
    check(f"Table 2 row h={h}", rel < 2e-6, f"max rel. deviation {rel:.2e}")
    n, e1, e2 = pairs[h]
    ok = r["nstar"] == n and abs(r["err_prev"] - e1) < 1e-9 and abs(r["err_n"] - e2) < 1e-9
    check(f"detection boundary pair h={h}", ok,
          f"n*={r['nstar']}, err_(n*-1)={r['err_prev']:.10f}, err_n*={r['err_n']:.10f}")

# ------------------------------------------------------------------ 2. precision doubling
log("\n== 2. Precision-doubling checks ==")
for h in ("0.01", "0.1", "1.0", "9.0"):
    r = NUM["table2"][h]; q = r["q"]; q0 = r["q0"]
    for p, key in ((0.05, "Q05"), (0.95, "Q95")):
        x = r[key] * q0
        d1, _ = T._series_plan(x, q, 60)
        a = T.cdf(x, q, dps=d1); b = T.cdf(x, q, dps=2 * d1)
        with mp.workdps(2 * d1):
            diff = abs(a - b)
        check(f"cdf at {key}, h={h}: dps {d1} vs {2*d1}", diff < mp.mpf(10) ** -25 and abs(float(a) - p) < 1e-9,
              f"F={mp.nstr(a, 12)}, |diff|={mp.nstr(diff, 3)}")
    x12 = 12 * q0
    d1, _ = T._series_plan(x12, q, 60)
    a = T.cdf(x12, q, dps=d1 + 40); b = T.cdf(x12, q, dps=2 * d1 + 80)
    with mp.workdps(2 * d1 + 80):
        rel = abs(a - b) / abs(b)
    check(f"P(zeta<=12) h={h} stable under precision doubling", rel < mp.mpf(10) ** -15,
          f"{mp.nstr(b, 10)} (rel diff {mp.nstr(rel, 3)})")

log("\n-- near-one normalisation (q = (1.01)^(-0.39) = %.6f) --" % T.q_of(0.01))
q = T.q_of(0.01)
d1, kmax = T._series_plan(0.0, q, 40)
for d in (d1, 2 * d1):
    v = T.surv(0.0, q, dps=d)
    with mp.workdps(d):
        dev = abs(v - 1)
    check(f"P(zbar>0)=1 at {d} digits", dev < mp.mpf(10) ** -30, f"|1-S(0)| = {mp.nstr(dev, 3)}")

# ------------------------------------------------------------------ 3. structural checks of the law
log("\n== 3. Density, monotonicity and moments ==")
for h in ("0.1", "1.0", "9.0"):
    q = T.q_of(float(h)); m = T.mean_zbar(q); sd = math.sqrt(T.var_zbar(q))
    xs = np.linspace(max(1e-3, m - 6 * sd), m + 12 * sd, 400)
    if float(h) >= 1:
        xs = np.linspace(1e-3, m + 14 * sd, 400)
    F = np.array([float(T.cdf(x, q)) for x in xs])
    f = np.array([float(T.dens(x, q)) for x in xs])
    check(f"h={h}: CDF monotone on grid", np.all(np.diff(F) >= -1e-14))
    check(f"h={h}: density >= 0 on grid", np.all(f >= -1e-14), f"min {f.min():.2e}")
    lo, hi = xs[0], xs[-1]
    mom = []
    for n in (0, 1, 2, 3):
        # [0, lo] carries negligible mass (super-polynomial left tail); integrate to +infinity on the right
        val = mp.quad(lambda x: x ** n * T.dens(float(x), q), [lo, m, hi, hi + 40, mp.inf])
        exact = math.factorial(n) / float(mp.qp(q, q, n))
        mom.append(abs(float(val) - exact) / exact)
    check(f"h={h}: moments 0..3 by quadrature vs n!/(q;q)_n", max(mom) < 1e-6,
          "rel. errors " + ", ".join(f"{e:.1e}" for e in mom))

# ------------------------------------------------------------------ 4. Monte Carlo cross-checks
log("\n== 4. Monte Carlo cross-checks (reported with standard errors) ==")
for h, N in (("0.1", 100000), ("1.0", 200000), ("9.0", 200000)):
    r = NUM["table2"][h]; q = r["q"]; q0 = r["q0"]
    K = int(math.ceil(45 / -math.log(q)))
    w = q ** np.arange(K) / q0
    z = np.concatenate([rng.exponential(size=(min(20000, N - i), K)) @ w for i in range(0, N, 20000)])
    se = z.std(ddof=1) / math.sqrt(N)
    zm = (z.mean() - r["Ezeta"]) / se
    p05 = np.mean(z <= r["Q05"]); p95 = np.mean(z <= r["Q95"])
    z05 = (p05 - 0.05) / math.sqrt(0.05 * 0.95 / N); z95 = (p95 - 0.95) / math.sqrt(0.05 * 0.95 / N)
    p12 = np.mean(z <= 12.0); z12 = (p12 - r["P_le_12"]) / math.sqrt(max(r["P_le_12"] * (1 - r["P_le_12"]), 1e-12) / N)
    worst = max(abs(zm), abs(z05), abs(z95), abs(z12))
    check(f"MC h={h} (N={N}): mean, 5%/95% CDF, P(<=12)", worst < 4.5,
          f"z-scores {zm:+.2f}, {z05:+.2f}, {z95:+.2f}, {z12:+.2f}")
log("  (h=0.01: P(zeta<=12)=1.2e-13 is far below Monte Carlo resolution; validated by precision doubling only)")

# detection error by simulation of the LLR at the exact balancing threshold
for h in ("1.0", "9.0", "0.1"):
    r = NUM["table2"][h]; ell = r["ell"]; n = r["nstar"]
    res = T.fixed_sample_error(ell, n)
    x = float(res.threshold)
    k = np.arange(1, n)
    w0 = np.expm1(k * ell); w1 = -np.expm1(-k * ell)
    N = 400000
    Z0 = rng.exponential(size=(N, n - 1)) @ w0; Z1 = rng.exponential(size=(N, n - 1)) @ w1
    a1 = np.mean(Z0 < x); a2 = np.mean(Z1 >= x)
    s = math.sqrt(r["err_n"] * (1 - r["err_n"]) / N)
    check(f"MC detection errors h={h}, n={n}", abs(a1 - r["err_n"]) < 4.5 * s and abs(a2 - r["err_n"]) < 4.5 * s,
          f"type I {a1:.5f}, type II {a2:.5f}, exact {r['err_n']:.5f} (SE {s:.5f})")
    lo, up = T.detection_bounds(ell)
    check(f"Theorem bounds bracket n* (h={h})", lo <= n <= up, f"{lo:.1f} <= {n} <= {up}")

pf = NUM["pathwise_fraction_h1_n9"]
log(f"  pathwise E[(zeta-T_9)/zeta] = {pf['mean']:.5f} +- {pf['se']:.5f} (N={pf['paths']}) "
    f"vs ratio of means q^9 = {pf['ratio_of_means']:.5f}")
check("ratio of means differs from mean of ratios (R03)", abs(pf["mean"] - pf["ratio_of_means"]) > 10 * pf["se"])

# ------------------------------------------------------------------ 5. prior calculation
log("\n== 5. Illustrative prior on r ==")
pr = NUM["prior"]
tg = dict(mu=0.2101236555, sigma=0.3215802600, p_explode=0.74325390, median=17.33111663,
          p_gt_60=0.14979623, p_gt_120=0.07388412)
dev = max(abs(pr[k] - v) / v for k, v in tg.items())
check("prior quantities vs independent values", dev < 1e-6, f"max rel. dev {dev:.1e}")

# ------------------------------------------------------------------ 6. E1: exact Pareto constant
log("\n== 6. Exact Pareto constant (Proposition 4.6), eps ~ Uniform(0,1), h = 1, q0 = 1 ==")
a = math.log(2.0)
C = 1 / a
xg, wg = roots_legendre(48)
for t in (25.0, 50.0, 100.0, 200.0):
    es = 1 / (a * t)
    lo_e, hi_e = es / 4, 4 * es
    mid = 0.0
    for xi, wi in zip(xg, wg):
        e = lo_e + (hi_e - lo_e) * (xi + 1) / 2
        q = math.exp(-a * e)
        mid += wi * (hi_e - lo_e) / 2 * float(T.surv(t, q))
    # region (0, lo_e): P(zeta>t) in [1-cantelli, 1]; region (hi_e, 1): P <= exp(1 - t/4)
    est = t * (lo_e + mid)
    log(f"  t={t:6.0f}:  t P(zeta>t | eps>0) = {est:.5f}   (limit 1/log 2 = {C:.5f}; tail bound {t*math.exp(1-t/4):.1e})")
check("E1 numerics approach pi(0)/(q0 log(1+h))", abs(est - C) / C < 0.02)

# ------------------------------------------------------------------ 7. E2: Beta(b,1) marks give Gamma(b+1)
log("\n== 7. Explicit non-lattice example (Corollary 3.6): Y ~ Beta(b,1) => zbar ~ Gamma(b+1,1) ==")
for b in (0.5, 2.0, 5.0):
    N, K = 100000, 400
    Y = rng.random((N, K)) ** (1 / b)
    prod = np.cumprod(np.concatenate([np.ones((N, 1)), Y[:, :-1]], axis=1), axis=1)
    z = np.sum(rng.exponential(size=(N, K)) * prod, axis=1)
    ks = stats.kstest(z, stats.gamma(b + 1).cdf)
    check(f"b={b}: KS test of perpetuity vs Gamma({b+1})", ks.pvalue > 1e-3,
          f"KS stat {ks.statistic:.4f}, p={ks.pvalue:.3f}; mean {z.mean():.4f} vs {b+1}")
    s = 0.7
    lhs = integrate.quad(lambda y: b * y ** (b - 1) * (1 + s * y) ** (-(b + 1)), 0, 1)[0] / (1 + s)
    check(f"b={b}: perpetuity transform identity at s=0.7", abs(lhs - (1 + s) ** (-(b + 1))) < 1e-10)

# ------------------------------------------------------------------ 8. Gamma coefficient of the log-periodic intensity
log("\n== 8. Mellin/Gamma coefficient ==")
ell = math.log(10.0); q = 0.1; w = 2 * math.pi / ell
val = mp.quad(lambda x: mp.e ** (-1j * w * mp.log(x)) * T.dens(float(x), q), [1e-6, 0.5, 1, 3, 10, 60])
G = mp.gamma(1 - 1j * w)
check("E[zbar^{-2 pi i/ell}] = Gamma(1-2 pi i/ell) at ell = log 10", abs(val - G) < 1e-8,
      f"quadrature {mp.nstr(val, 10)} vs {mp.nstr(G, 10)}")

# ------------------------------------------------------------------ 9. delay equation grid refinement
log("\n== 9. Delay-equation grid refinement (explicit Euler on log scale) ==")
for D in (1.0, 3.0):
    vals = {}
    for dt in (4e-3, 2e-3, 1e-3, 5e-4):
        t, lA = T.lagged_logA(D, 40.0, dt)
        vals[dt] = np.interp([10.0, 20.0, 30.0, 40.0], t, lA)
    d1 = np.max(np.abs(vals[2e-3] - vals[1e-3]) / vals[1e-3])
    d2 = np.max(np.abs(vals[1e-3] - vals[5e-4]) / vals[5e-4])
    check(f"D={D}: relative change of log A(t) at t=10..40 under halving dt", d2 < 0.01 and d2 < d1,
          f"2e-3->1e-3: {d1:.2e}; 1e-3->5e-4: {d2:.2e}")

log(f"\nfinished in {time.time()-t0:.0f}s; {len(failures)} failure(s)")
with open(os.path.join(OUT, "checks_report.txt"), "w") as fh:
    fh.write("\n".join(lines) + "\n")
sys.exit(1 if failures else 0)


==> anc/code/timing.py <==
"""Exact numerics for 'The Singularity Has a Distribution'.

Every number printed in the paper is computed by the functions in this module
(called from make_numbers.py).  High-precision evaluations use mpmath; the working
precision is chosen from a floating-point estimate of the largest term of each
alternating sum, and every reported quantity is re-evaluated at a higher precision
by run_checks.py.
"""
from __future__ import annotations

import math
from dataclasses import dataclass

import mpmath as mp
import numpy as np
from scipy.stats import norm

# ----------------------------------------------------------------------------
# Calibration constants (Chan et al. 2026, central values)
# ----------------------------------------------------------------------------
LAM = 1.40                       # returns to labour, lambda
BETA = 1.01                      # ideas-get-harder exponent, beta
EPS = LAM - BETA                 # epsilon = lambda - beta = 0.39
R = LAM / BETA                   # returns ratio r (unrounded, 1.3861...)
D0 = 4.5                         # months; log-drift-equivalent doubling-time proxy
G = math.log(2.0) / D0           # local log drift g = L log A at A0 (convention B)
H_GRID = (0.01, 0.1, 1.0, 9.0)   # idea sizes used in Table 2
ALPHA = 0.05


def q_of(h: float, eps: float = EPS) -> float:
    """Contraction parameter q = (1+h)^(-eps)."""
    return (1.0 + h) ** (-eps)


def ell_of(h: float, eps: float = EPS) -> float:
    """Granularity ell = eps * log(1+h) = log(1/q)."""
    return eps * math.log1p(h)


def q0_logdrift(h: float, g: float = G) -> float:
    """Convention B: initial idea rate matching the local log drift g."""
    return g / math.log1p(h)


# ----------------------------------------------------------------------------
# Calibration conventions (Box 1 of the paper)
# ----------------------------------------------------------------------------
def ode_blowup(g0: float, eps: float = EPS) -> float:
    """Blow-up time of dA/dt = c A^(1+eps) when c A0^eps = g0."""
    return 1.0 / (eps * g0)


def ode_first_doubling(g0: float, eps: float = EPS) -> float:
    """Actual time for the ODE to reach 2 A0."""
    return (1.0 - 2.0 ** (-eps)) / (eps * g0)


def mean_first_doubling_lattice(h: float, q0: float, eps: float = EPS) -> float:
    """E T(2 A0) = (1 - q^m)/(q0 (1 - q)), m = ceil(log 2 / log(1+h))."""
    q = q_of(h, eps)
    m = math.ceil(math.log(2.0) / math.log1p(h) - 1e-12)
    return (1.0 - q ** m) / (q0 * (1.0 - q))


# ----------------------------------------------------------------------------
# Law of the standardised explosion time  zbar = sum_k e_k q^k  (Theorem 4.1)
# ----------------------------------------------------------------------------
def _log_terms(x: float, q: float, kmax: int) -> np.ndarray:
    """Natural logs of |k-th term| of the survival series (without 1/(q;q)_inf)."""
    k = np.arange(kmax)
    ell = -math.log(q)
    log_qq = np.concatenate([[0.0], np.cumsum(np.log1p(-q ** np.arange(1, kmax)))])
    # x * rho^k can overflow; cap it (those terms are negligible anyway)
    xr = np.where(k * ell < 700, x * np.exp(np.minimum(k * ell, 700)), np.inf)
    return -(k * (k + 1) / 2.0) * ell - log_qq - xr


def _series_plan(x: float, q: float, extra_digits: int = 40) -> tuple[int, int]:
    """Choose working precision and a safe term budget for the alternating series.

    The terms decrease monotonically in magnitude once q^(k+1) < 1/2 and
    x q^{-k} grows; after that point the alternating-series remainder is
    bounded by the first omitted term.  We return (dps, kmax).
    """
    ell = -math.log(q)
    kmax = int(math.log(2.0) / ell) + 60
    while True:
        lt = _log_terms(x, q, kmax)
        if lt[-1] < lt.max() - 400 * math.log(10) and lt[-1] < -400:
            break
        kmax *= 2
        if kmax > 200000:
            break
    log_qinf = float(np.sum(np.log1p(-q ** np.arange(1, kmax + 2000))))
    cancel = (lt.max() - log_qinf) / math.log(10)        # digits lost to cancellation
    dps = int(max(30, cancel)) + extra_digits
    return dps, kmax


def surv(x, q, dps: int | None = None, extra_digits: int = 40) -> mp.mpf:
    """P(zbar > x) by the alternating q-series, with certified truncation."""
    x = float(x)
    plan_dps, kmax = _series_plan(x, q, extra_digits)
    dps = dps or plan_dps
    with mp.workdps(dps):
        qm = mp.mpf(q)
        xm = mp.mpf(x)
        rho = 1 / qm
        tol = mp.mpf(10) ** (-(dps - 5))
        k_dec = int(math.log(2.0) / -math.log(q)) + 1     # monotone-decrease regime starts here
        s = mp.mpf(0)
        coef = mp.mpf(1)            # q^{k(k+1)/2}/(q;q)_k
        k = 0
        while True:
            term = coef * mp.e ** (-xm * rho ** k)
            s += term if k % 2 == 0 else -term
            k += 1
            coef = coef * qm ** k / (1 - qm ** k)
            nxt = coef * mp.e ** (-xm * rho ** k)
            if k > k_dec and nxt < tol * max(abs(s), mp.mpf(10) ** (-dps // 2)):
                break
            if k > kmax + 10000:
                raise ArithmeticError("series did not converge")
        return s / mp.qp(qm, qm)


def cdf(x, q, dps: int | None = None, extra_digits: int = 60) -> mp.mpf:
    """P(zbar <= x); for tiny lower tails use extra precision."""
    plan_dps, _ = _series_plan(float(x), q, extra_digits)
    d = dps or plan_dps
    with mp.workdps(d):
        return 1 - surv(x, q, dps=d)


def dens(x, q, dps: int | None = None) -> mp.mpf:
    plan_dps, kmax = _series_plan(float(x), q)
    dps = dps or plan_dps
    with mp.workdps(dps):
        qm = mp.mpf(q); xm = mp.mpf(x); rho = 1 / qm
        s = mp.mpf(0); coef = mp.mpf(1); k = 0
        tol = mp.mpf(10) ** (-(dps - 5))
        k_dec = int(math.log(2.0) / -math.log(q)) + 1
        while True:
            term = coef * mp.e ** (-xm * rho ** k)
            s += term if k % 2 == 0 else -term
            k += 1
            coef = coef * qm ** (k - 1) / (1 - qm ** k)      # q^{k(k-1)/2}/(q;q)_k
            if k > k_dec and coef * mp.e ** (-xm * rho ** k) < tol:
                break
        return s / mp.qp(qm, qm)


def quantile(p: float, q: float, tol: float = 1e-11) -> float:
    """p-quantile of zbar by bisection on the exact distribution function."""
    m = 1.0 / (1.0 - q)
    sd = 1.0 / math.sqrt(1.0 - q * q)
    lo, hi = max(1e-9, m - 40 * sd), m + 60 * sd
    lo = min(lo, m / 50)
    while float(cdf(lo, q)) > p:
        lo /= 2
    while float(cdf(hi, q)) < p:
        hi *= 2
    while hi - lo > tol * max(1.0, m):
        mid = 0.5 * (lo + hi)
        if float(cdf(mid, q)) < p:
            lo = mid
        else:
            hi = mid
    return 0.5 * (lo + hi)


def mean_zbar(q):  return 1.0 / (1.0 - q)
def var_zbar(q):   return 1.0 / (1.0 - q * q)
def cv_zbar(q):    return math.sqrt((1.0 - q) / (1.0 + q))


# ----------------------------------------------------------------------------
# Fixed-sample detection (Theorem 5.1): exact minimax error via hypoexponential law
# ----------------------------------------------------------------------------
@dataclass
class DetectResult:
    n: int
    err: mp.mpf
    threshold: mp.mpf
    type1: mp.mpf
    type2: mp.mpf


def fixed_sample_error(ell: float, n: int, dps: int = 300) -> DetectResult:
    """Exact minimax error err_n(ell) for H0: rates q0 vs H1: rates q0 e^{k ell}.

    Under H_j the log-likelihood ratio equals ell*sum(k) - Z_j with
    Z_0 = sum_{k=1}^{n-1} (e^{k ell}-1) E_k and Z_1 = sum (1-e^{-k ell}) E_k.
    Type I = P(Z_0 < x), type II = P(Z_1 >= x); the balancing x solves
    P(Z_0 > x) + P(Z_1 > x) = 1 (Neyman-Pearson; laws are continuous).
    """
    if n < 2:
        return DetectResult(n, mp.mpf("0.5"), mp.mpf(0), mp.mpf("0.5"), mp.mpf("0.5"))
    with mp.workdps(dps):
        L = mp.mpf(repr(ell)) if not isinstance(ell, mp.mpf) else ell

        def build(alt: bool):
            w = [(-mp.expm1(-k * L)) if alt else mp.expm1(k * L) for k in range(1, n)]
            c = []
            for i, wi in enumerate(w):
                p = mp.mpf(1)
                for j, wj in enumerate(w):
                    if i != j:
                        p *= wi / (wi - wj)
                c.append(p)
            if abs(mp.fsum(c) - 1) > mp.mpf(10) ** (-30):
                raise ArithmeticError("insufficient precision for partial fractions")
            return w, c

        def S(x, w, c):
            return mp.fsum(ci * mp.e ** (-x / wi) for wi, ci in zip(w, c))

        w0, c0 = build(False)
        w1, c1 = build(True)
        lo, hi = mp.mpf(0), 2 * mp.fsum(w0) + 2 * mp.fsum(w1)
        for _ in range(160):
            mid = (lo + hi) / 2
            if S(mid, w0, c0) + S(mid, w1, c1) - 1 > 0:
                lo = mid
            else:
                hi = mid
        x = (lo + hi) / 2
        t1 = 1 - S(x, w0, c0)
        t2 = S(x, w1, c1)
        return DetectResult(n, max(t1, t2), x, t1, t2)


def nstar(ell: float, alpha: float = ALPHA, dps: int = 300) -> tuple[int, DetectResult, DetectResult]:
    """Minimal n with err_n <= alpha, with the boundary pair (err_{n-1}, err_n)."""
    c = (12 * norm.ppf(1 - alpha) ** 2) ** (1 / 3)
    n = max(2, int(c * ell ** (-2 / 3)) - 8)
    while fixed_sample_error(ell, n, dps).err <= alpha and n > 2:
        n -= 4
    while True:
        r = fixed_sample_error(ell, n, dps)
        if r.err <= alpha:
            prev = fixed_sample_error(ell, n - 1, dps)
            assert prev.err > alpha
            return n, prev, r
        n += 1


def detection_bounds(ell: float, alpha: float = ALPHA) -> tuple[float, int]:
    """Theorem 5.1 (i)-(ii): lower bound and the Bhattacharyya-based upper bound."""
    lower = (6 * math.log(1 / (4 * alpha))) ** (1 / 3) * ell ** (-2 / 3)
    n = 1
    while ell ** 2 * (n - 1) ** 3 < 24 * (1 + n * ell / 2) * math.log(1 / alpha):
        n += 1
    return lower, n


def lan_constant(alpha: float = ALPHA) -> float:
    return (12 * norm.ppf(1 - alpha) ** 2) ** (1 / 3)


# ----------------------------------------------------------------------------
# Illustrative prior on r (Proposition 4.6)
# ----------------------------------------------------------------------------
@dataclass
class LognormalPrior:
    lo: float = 0.727
    hi: float = 2.094
    beta: float = BETA
    g: float = G

    @property
    def mu(self):    return 0.5 * (math.log(self.lo) + math.log(self.hi))
    @property
    def sigma(self): return (math.log(self.hi) - math.log(self.lo)) / (2 * norm.ppf(0.95))

    def p_explode(self):
        return 1 - norm.cdf(-self.mu / self.sigma)

    def surv_fluid(self, t):
        """P(T* > t | r > 1) with T* = 1/(beta (r-1) g)."""
        r_hi = 1 + 1 / (self.beta * self.g * t)
        a = norm.cdf((math.log(r_hi) - self.mu) / self.sigma) - norm.cdf(-self.mu / self.sigma)
        return a / self.p_explode()

    def median_fluid(self):
        lo, hi = 1e-3, 1e6
        for _ in range(200):
            mid = math.sqrt(lo * hi)
            if self.surv_fluid(mid) > 0.5:
                lo = mid
            else:
                hi = mid
        return math.sqrt(lo * hi)

    def pareto_constant(self):
        """lim t P(T*>t | r>1) = pi_r(1)/(beta g P(r>1))  (also the stochastic limit, Prop. 4.6)."""
        pi_r1 = norm.pdf(-self.mu / self.sigma) / self.sigma   # density of r at 1
        return pi_r1 / (self.beta * self.g * self.p_explode())


# ----------------------------------------------------------------------------
# Delayed feedback (Theorem 6.1): Euler scheme on the log scale
# ----------------------------------------------------------------------------
def lagged_logA(D: float, T: float, dt: float, lam: float = LAM, beta: float = BETA,
                g: float = G) -> tuple[np.ndarray, np.ndarray]:
    """log A(t) for A' = c A^{1-beta} (k A(t-D))^lam with c k^lam = g, A = 1 on [-D, 0]."""
    r = lam / beta
    C = beta * g
    m = int(round(D / dt))
    N = int(round(T / dt))
    lB = np.zeros(N + m + 1)
    for i in range(m, N + m):
        lB[i + 1] = lB[i] + dt * C * math.exp(r * lB[i - m] - lB[i])
        if lB[i + 1] > 700:
            lB[i + 2:] = np.nan
            break
    t = (np.arange(N + m + 1) - m) * dt
    return t[m:], (lB / beta)[m:]


==> anc/generated/checks_report.txt <==
== 1. Regression targets (independent recomputation) ==
[PASS] Table 2 row h=0.01 -- max rel. deviation 9.13e-07
[PASS] detection boundary pair h=0.01 -- n*=130, err_(n*-1)=0.0519125985, err_n*=0.0499224543
[PASS] Table 2 row h=0.1 -- max rel. deviation 2.58e-07
[PASS] detection boundary pair h=0.1 -- n*=30, err_(n*-1)=0.0537598323, err_n*=0.0450550960
[PASS] Table 2 row h=1.0 -- max rel. deviation 1.88e-08
[PASS] detection boundary pair h=1.0 -- n*=9, err_(n*-1)=0.0640638411, err_n*=0.0332400713
[PASS] Table 2 row h=9.0 -- max rel. deviation 2.47e-08
[PASS] detection boundary pair h=9.0 -- n*=5, err_(n*-1)=0.0643521827, err_n*=0.0135817219

== 2. Precision-doubling checks ==
[PASS] cdf at Q05, h=0.01: dps 172 vs 344 -- F=0.050000000008, |diff|=2.13e-58
[PASS] cdf at Q95, h=0.01: dps 151 vs 302 -- F=0.950000000007, |diff|=8.08e-41
[PASS] P(zeta<=12) h=0.01 stable under precision doubling -- 1.16127894e-13 (rel diff 2.82e-85)
[PASS] cdf at Q05, h=0.1: dps 90 vs 180 -- F=0.0499999999985, |diff|=7.92e-78
[PASS] cdf at Q95, h=0.1: dps 90 vs 180 -- F=0.950000000001, |diff|=2.91e-84
[PASS] P(zeta<=12) h=0.1 stable under precision doubling -- 0.007423801919 (rel diff 3.39e-116)
[PASS] cdf at Q05, h=1.0: dps 90 vs 180 -- F=0.0499999999988, |diff|=3.05e-90
[PASS] cdf at Q95, h=1.0: dps 90 vs 180 -- F=0.95, |diff|=3.18e-92
[PASS] P(zeta<=12) h=1.0 stable under precision doubling -- 0.1400149974 (rel diff 1.31e-128)
[PASS] cdf at Q05, h=9.0: dps 90 vs 180 -- F=0.0500000000012, |diff|=5.39e-92
[PASS] cdf at Q95, h=9.0: dps 90 vs 180 -- F=0.95, |diff|=3.68e-92
[PASS] P(zeta<=12) h=9.0 stable under precision doubling -- 0.1963899351 (rel diff 4.95e-131)

-- near-one normalisation (q = (1.01)^(-0.39) = 0.996127) --
[PASS] P(zbar>0)=1 at 312 digits -- |1-S(0)| = 2.75e-40
[PASS] P(zbar>0)=1 at 624 digits -- |1-S(0)| = 3.16e-352

== 3. Density, monotonicity and moments ==
[PASS] h=0.1: CDF monotone on grid
[PASS] h=0.1: density >= 0 on grid -- min 3.46e-30
[PASS] h=0.1: moments 0..3 by quadrature vs n!/(q;q)_n -- rel. errors 0.0e+00, 0.0e+00, 1.5e-16, 1.7e-16
[PASS] h=1.0: CDF monotone on grid
[PASS] h=1.0: density >= 0 on grid -- min -6.05e-67
[PASS] h=1.0: moments 0..3 by quadrature vs n!/(q;q)_n -- rel. errors 0.0e+00, 2.1e-16, 0.0e+00, 0.0e+00
[PASS] h=9.0: CDF monotone on grid
[PASS] h=9.0: density >= 0 on grid -- min 1.34e-16
[PASS] h=9.0: moments 0..3 by quadrature vs n!/(q;q)_n -- rel. errors 0.0e+00, 1.3e-16, 0.0e+00, 1.4e-16

== 4. Monte Carlo cross-checks (reported with standard errors) ==
[PASS] MC h=0.1 (N=100000): mean, 5%/95% CDF, P(<=12) -- z-scores -0.00, -0.65, +0.22, +2.27
[PASS] MC h=1.0 (N=200000): mean, 5%/95% CDF, P(<=12) -- z-scores +1.26, -1.63, +0.25, -0.73
[PASS] MC h=9.0 (N=200000): mean, 5%/95% CDF, P(<=12) -- z-scores -0.01, -1.73, +1.26, -0.33
  (h=0.01: P(zeta<=12)=1.2e-13 is far below Monte Carlo resolution; validated by precision doubling only)
[PASS] MC detection errors h=1.0, n=9 -- type I 0.03317, type II 0.03331, exact 0.03324 (SE 0.00028)
[PASS] Theorem bounds bracket n* (h=1.0) -- 5.1 <= 9 <= 16
[PASS] MC detection errors h=9.0, n=5 -- type I 0.01383, type II 0.01357, exact 0.01358 (SE 0.00018)
[PASS] Theorem bounds bracket n* (h=9.0) -- 2.3 <= 5 <= 9
[PASS] MC detection errors h=0.1, n=30 -- type I 0.04545, type II 0.04490, exact 0.04506 (SE 0.00033)
[PASS] Theorem bounds bracket n* (h=0.1) -- 19.1 <= 30 <= 48
  pathwise E[(zeta-T_9)/zeta] = 0.09880 +- 0.00011 (N=200000) vs ratio of means q^9 = 0.08778
[PASS] ratio of means differs from mean of ratios (R03)

== 5. Illustrative prior on r ==
[PASS] prior quantities vs independent values -- max rel. dev 5.1e-08

== 6. Exact Pareto constant (Proposition 4.6), eps ~ Uniform(0,1), h = 1, q0 = 1 ==
  t=    25:  t P(zeta>t | eps>0) = 1.48939   (limit 1/log 2 = 1.44270; tail bound 1.3e-01)
  t=    50:  t P(zeta>t | eps>0) = 1.46513   (limit 1/log 2 = 1.44270; tail bound 5.1e-04)
  t=   100:  t P(zeta>t | eps>0) = 1.45371   (limit 1/log 2 = 1.44270; tail bound 3.8e-09)
  t=   200:  t P(zeta>t | eps>0) = 1.44826   (limit 1/log 2 = 1.44270; tail bound 1.0e-19)
[PASS] E1 numerics approach pi(0)/(q0 log(1+h))

== 7. Explicit non-lattice example (Corollary 3.6): Y ~ Beta(b,1) => zbar ~ Gamma(b+1,1) ==
[PASS] b=0.5: KS test of perpetuity vs Gamma(1.5) -- KS stat 0.0029, p=0.352; mean 1.4957 vs 1.5
[PASS] b=0.5: perpetuity transform identity at s=0.7
[PASS] b=2.0: KS test of perpetuity vs Gamma(3.0) -- KS stat 0.0016, p=0.960; mean 3.0005 vs 3.0
[PASS] b=2.0: perpetuity transform identity at s=0.7
[PASS] b=5.0: KS test of perpetuity vs Gamma(6.0) -- KS stat 0.0036, p=0.153; mean 6.0078 vs 6.0
[PASS] b=5.0: perpetuity transform identity at s=0.7

== 8. Mellin/Gamma coefficient ==
[PASS] E[zbar^{-2 pi i/ell}] = Gamma(1-2 pi i/ell) at ell = log 10 -- quadrature (0.04107978474 - 0.03945354694j) vs (0.04107978474 - 0.03945354694j)

== 9. Delay-equation grid refinement (explicit Euler on log scale) ==
[PASS] D=1.0: relative change of log A(t) at t=10..40 under halving dt -- 2e-3->1e-3: 2.81e-04; 1e-3->5e-4: 1.40e-04
[PASS] D=3.0: relative change of log A(t) at t=10..40 under halving dt -- 2e-3->1e-3: 2.18e-05; 1e-3->5e-4: 1.09e-05

finished in 38s; 0 failure(s)


==> anc/generated/nstar_grid.json <==
{
 "0.001": {
  "n": 320,
  "err_prev": 0.05063382519815232,
  "err_n": 0.04983433233610784
 },
 "0.002": {
  "n": 202,
  "err_prev": 0.050946053859647636,
  "err_n": 0.049676308487435025
 },
 "0.005": {
  "n": 110,
  "err_prev": 0.052070741543345046,
  "err_n": 0.0497161210625081
 },
 "0.01": {
  "n": 70,
  "err_prev": 0.05188746684537444,
  "err_n": 0.048200060685635315
 },
 "0.02": {
  "n": 45,
  "err_prev": 0.05042242072762715,
  "err_n": 0.04478838635341714
 },
 "0.05": {
  "n": 25,
  "err_prev": 0.053048408829842346,
  "err_n": 0.042706355821895026
 },
 "0.1": {
  "n": 16,
  "err_prev": 0.060460060034192006,
  "err_n": 0.04326967157112288
 },
 "0.2": {
  "n": 11,
  "err_prev": 0.05265639833921927,
  "err_n": 0.029986135469636584
 },
 "0.5": {
  "n": 6,
  "err_prev": 0.10145853627174602,
  "err_n": 0.042346856643323896
 },
 "1.0": {
  "n": 4,
  "err_prev": 0.15844934952798456,
  "err_n": 0.046455726052252726
 }
}

==> anc/generated/numbers.json <==
{
 "meta": {
  "created": "2026-10-13 23:10:06",
  "lambda": 1.4,
  "beta": 1.01,
  "eps": 0.3899999999999999,
  "r": 1.386138613861386,
  "d0": 4.5,
  "g": 0.15403270679109896,
  "alpha": 0.05
 },
 "calibration": {
  "g": 0.15403270679109896,
  "ode_blowup_logdrift": 16.646481241026507,
  "ode_first_doubling_logdrift": 3.9430585955735533,
  "ode_blowup_firstdoubling_fixed": 18.99773076380648,
  "leveldrift_blowup_g_1_over_d0": 11.538461538461542,
  "mean_first_doubling": {
   "0.01": 3.967461495674587,
   "0.05": 4.1728274771920315,
   "0.1": 4.362036389588712,
   "1.0": 4.5,
   "9.0": 14.948676426993131
  }
 },
 "table2": {
  "0.01": {
   "h": 0.01,
   "q": 0.996126890877637,
   "ell": 0.0038806290327355517,
   "q0": 15.480159309683307,
   "Ezeta": 16.678801540557252,
   "CV": 0.04404897367014199,
   "Q05": 15.495392604420832,
   "Q95": 17.911218657754528,
   "P_le_12": 1.1612789396070205e-13,
   "nstar": 130,
   "err_prev": 0.05191259847487253,
   "err_n": 0.04992245432496821,
   "type1": 0.04992245432496821,
   "type2": 0.04992245432496821,
   "Wstar": 0.6038184086052062,
   "ET_nstar": 6.607834136895911,
   "Erem": 10.070967403661342,
   "RemQ05": 9.356403303114268,
   "RemQ95": 10.815123546105216
  },
  "0.1": {
   "h": 0.1,
   "q": 0.9635113896047003,
   "ell": 0.03717097012368669,
   "q0": 1.6161201994092709,
   "Ezeta": 16.95778080259295,
   "CV": 0.13632074465444732,
   "Q05": 13.407673596950536,
   "Q95": 20.980686637039554,
   "P_le_12": 0.00742380191867649,
   "nstar": 30,
   "err_prev": 0.05375983225674834,
   "err_n": 0.04505509601551002,
   "type1": 0.04505509601551002,
   "type2": 0.04505509601551002,
   "Wstar": 0.3278729465530095,
   "ET_nstar": 11.397783243846742,
   "Erem": 5.559997558746209,
   "RemQ05": 4.396013448653161,
   "RemQ95": 6.878999548391511
  },
  "1.0": {
   "h": 1.0,
   "q": 0.7631296044802797,
   "ell": 0.2703274004183786,
   "q0": 0.22222222222222224,
   "Ezeta": 18.997730763806484,
   "CV": 0.3665331622775899,
   "Q05": 9.66377286364655,
   "Q95": 31.940573595386446,
   "P_le_12": 0.14001499736188236,
   "nstar": 9,
   "err_prev": 0.06406384111032301,
   "err_n": 0.03324007131118454,
   "type1": 0.03324007131118454,
   "type2": 0.03324007131118454,
   "Wstar": 0.08777780473362494,
   "ET_nstar": 17.3301516624391,
   "Erem": 1.6675791013673849,
   "RemQ05": 0.8482647674152703,
   "RemQ95": 2.803673432135808
  },
  "9.0": {
   "h": 9.0,
   "q": 0.40738027780411284,
   "ell": 0.8980081862676776,
   "q0": 0.06689555459199581,
   "Ezeta": 25.224736651697075,
   "CV": 0.648906792027696,
   "Q05": 6.859796168058335,
   "Q95": 57.024254928521685,
   "P_le_12": 0.1963899351462716,
   "nstar": 5,
   "err_prev": 0.06435218271935753,
   "err_n": 0.013581721925301458,
   "type1": 0.013581721925301458,
   "type2": 0.013581721925301458,
   "Wstar": 0.01122018454301965,
   "ET_nstar": 24.94171045141596,
   "Erem": 0.28302620028111275,
   "RemQ05": 0.07696817893311354,
   "RemQ95": 0.6398226637262111
  }
 },
 "forecast_h1": {
  "mean_units": 4.221717947512552,
  "q05_units": 2.1475050808103444,
  "q95_units": 7.097905243419211,
  "lead12_min_doubling": 5.587879678250583,
  "ET9": 17.330151662439096,
  "Ezeta": 18.99773076380648
 },
 "detection": {
  "lan": 3.1901559934966914,
  "lower_const": 2.1294878146183196,
  "z_alpha": 1.6448536269514722
 },
 "prior": {
  "mu": 0.21012365549986367,
  "sigma": 0.32158025995834516,
  "p_explode": 0.7432539007816802,
  "median": 17.331116633618425,
  "p_gt_60": 0.14979622649237534,
  "p_gt_120": 0.07388412373921177,
  "p_gt_24": 0.37259599620645806,
  "pareto_c": 8.666413522234553
 },
 "logperiodic": {
  "h1": 3.3670688555235495e-15,
  "ell12": 0.0030739039949365353,
  "log10": 0.11391454832978141
 },
 "lag": {
  "logA_doubling_D3": 6.368459527358734
 },
 "diversion": {
  "gamma_star": 0.27857142857142847,
  "share_10": 0.47346339189551356,
  "share_1000": 0.8540225697113831
 },
 "pathwise_fraction_h1_n9": {
  "mean": 0.0987952614608776,
  "se": 0.0001115124492893175,
  "ratio_of_means": 0.08777780473362494,
  "paths": 200000
 }
}

==> anc/generated/small_time.json <==
[
 {
  "t": "1e-8",
  "L": 18.420680743952367,
  "logF": -329.5438597706389,
  "resid_two_over_L": -0.3989181281867651,
  "resid_three_over_L": -0.8128467961308309
 },
 {
  "t": "1e-16",
  "L": 36.841361487904734,
  "logF": -1174.6371893108085,
  "resid_two_over_L": -0.10497386545321985,
  "resid_three_over_L": -0.5189025333972856
 },
 {
  "t": "1e-32",
  "L": 73.68272297580947,
  "logF": -4366.866978956647,
  "resid_two_over_L": 0.08828423569766695,
  "resid_three_over_L": -0.32564443224639883
 },
 {
  "t": "1e-64",
  "L": 147.36544595161894,
  "logF": -16695.312816328096,
  "resid_two_over_L": 0.21304366878390396,
  "resid_three_over_L": -0.2008849991601618
 }
]
